Conformal manifolds of $\mathcal{N}=1$ orbifold theories - Part I: Marginal deformations and the one-loop spectrum

We consider orbifolds of 4d $\mathcal{N}=4$ super-Yang--Mills theory that preserve minimal supersymmetry and study their conformal manifolds, focusing on two families of Abelian orbifolds in the planar limit. We compute their superconformal indices, construct their complete single-trace BPS spectra and identify the conformal manifolds. These are generically spanned by a subset of the gauge-couplings, whose number we derive from both gauge and string theory, and a universal Leigh--Strassler-type superpotential deformation. We then construct the complete, planar one-loop dilatation operator on these conformal manifolds, giving perturbative access to the full non-BPS spectrum away from the orbifold point. This lays the groundwork for studying special loci of the conformal manifold in a forthcoming Part II.

==> anc/BPS_spectrum.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     56790,       1251]
NotebookOptionsPosition[     45454,       1061]
NotebookOutlinePosition[     45926,       1079]
CellTagsIndexPosition[     45883,       1076]
WindowTitle->Abelian orbifolds | BPS spectrum and index
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["BPS spectra of Abelian orbifolds", "Title",ExpressionUUID->"6138075f-3e87-4c61-8575-8269b30a0e7a"],

Cell["\<\
Companion code to Section 2 of  \[OpenCurlyDoubleQuote]Conformal manifolds of \
N = 1 orbifold theories - Part I: Marginal deformations and the one-loop \
spectrum\[CloseCurlyDoubleQuote]\
\>", "Subtitle",
 CellChangeTimes->{{4.002001110568054*^9, 4.00200111243412*^9}, {
  4.002002651519781*^9, 
  4.002002675739262*^9}},ExpressionUUID->"9b32242f-685b-4136-9435-\
f9740a4df33f"],

Cell[TextData[{
 "This notebook present the BPS spectrum of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "k"], TraditionalForm]],ExpressionUUID->
  "e561aea9-4e50-4156-95ab-2a51ad99c508"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", "k"], " ", "x", " ", 
    SubscriptBox["Z", "l"]}], TraditionalForm]],ExpressionUUID->
  "d302034c-ad98-4b7a-a953-a9b9d4846170"],
 " orbifold theories considered in the companion paper in Section 2. The \
setup section defines the required function, the commandOrbifoldExplorer[] in \
the Section \[OpenCurlyDoubleQuote]Explore a theory\[CloseCurlyDoubleQuote]  \
setup the necessary functions after initialisation cells have run through."
}], "Text",
 CellChangeTimes->{{4.002001136811315*^9, 4.0020011722620783`*^9}, {
  4.002002693672871*^9, 4.0020028275290613`*^9}, {4.002002932159099*^9, 
  4.002002945812697*^9}},ExpressionUUID->"5070425a-df41-404b-8b8a-\
26aa4b2de3b8"],

Cell[TextData[StyleBox["Conventions and orbifold projection",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0.5, 0]]], "Text",ExpressionUUID->"c02a02dd-873d-4bec-\
a251-3d804dd39843"],

Cell["\<\
We follow the multiplet conventions in Appendix A of the paper. \
\>", "Text",
 CellChangeTimes->{
  4.002001211040987*^9},ExpressionUUID->"9b5da472-08ae-4e4a-91a3-\
23630311fe55"],

Cell["\<\
The orbifold projection keeps only states unchanged by every generator of the \
chosen group. The weights describe how the generator rotates the three \
complex coordinates. A state survives when its total phase under each \
generator is one.\
\>", "Text",ExpressionUUID->"b50675d4-8f79-4268-a3aa-0b3f38c0c197"],

Cell["\<\
Cyclic orbifold Z_k (k >= 1): k = 1 is the trivial group. It keeps the full N \
= 4 to N = 1 decomposition in the short/semishort spectrum computed here and \
adds no twisted sectors; integer weights have no effect in this case. For k > \
1, there is one generator, specified by the weights (ax, ay, az). The weights \
must sum to zero modulo k and give a faithful action. In the charge basis \
used by the code, keep a row when ax (qx-qz) + ay (qy-qz) is an integer \
multiple of k. For example, for Z_3 with weights (1,1,1), the test is whether \
qx + qy - 2 qz is divisible by 3.\
\>", "Text",ExpressionUUID->"cf62524b-704f-4152-bbd9-ddf710f316be"],

Cell["\<\
Product orbifold Z_k x Z_l: there are two generators, with weights (1,0,-1) \
and (0,1,-1), respectively. A state must pass both tests: qx-qz must be an \
integer multiple of k, and qy-qz an integer multiple of l. Passing just one \
test is insufficient.\
\>", "Text",ExpressionUUID->"c4ab0a43-6a4f-479e-a3e8-2288c3a19bbc"],

Cell["\<\
The surviving states form the untwisted sector. Group elements that leave a \
coordinate axis fixed also supply twisted-sector towers. The code adds these \
towers on each axis and applies the same invariance tests to them. The sector \
control lets you view the two contributions separately.\
\>", "Text",ExpressionUUID->"b9d3c9fb-7721-4a13-91a2-56420958b34f"],

Cell[CellGroupData[{

Cell["Setup", "Section",ExpressionUUID->"a8957dca-b809-4886-8d6d-5c5854ad0010"],

Cell["\<\
Expand this section to inspect or edit the definitions. Evaluate Notebook \
also evaluates these initialization cells while the section is closed. The \
branching rules and multiplet conventions follow Appendix A of the paper.\
\>", "Text",ExpressionUUID->"10986a8c-a643-4d08-8577-60c604dbd3ae"],

Cell["\<\
Internal records retain the source normalization: \
{{qx,qy,qz,Delta,j1,j2,r_DO,sector},multiplicity}. Display functions convert \
r_DO to r_CDI = -2 r_DO and double the spins only for CDI labels.\
\>", "Text",ExpressionUUID->"0aed1498-aaea-4995-b148-c039fdbb7380"],

Cell["\<\
(* Readable companion code for BPS_spectrum_Submission.nb.
   Original N=4 -> N=1 branching rules preserved from the source notebook.
   Canonical charges use the source Dolan-Osborn convention. *)\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[57]:=",ExpressionUUID->"ca0a483f-5dc8-496e-98c3-acd6d0cdbc92"],

Cell["BeginPackage[\"OrbifoldBPS`\"];", "Input",
 InitializationCell->True,
 CellLabel->"In[58]:=",ExpressionUUID->"e3d79919-385f-48c8-be9d-2eb1c36f3c5a"],

Cell["\<\
OrbifoldCompute::usage=\"OrbifoldCompute[{\\\"Cyclic\\\",k,{ax,ay,az}},\
DeltaMax] or OrbifoldCompute[{\\\"Product\\\",k,l},DeltaMax] computes the \
short spectrum and index matching.\";\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[59]:=",ExpressionUUID->"6e8399c8-fafa-45ba-a927-02185b1e9d7a"],

Cell["\<\
OrbifoldSpectrum::usage=\"OrbifoldSpectrum[result,notation,sector] displays \
the spectrum; notation is DO or CDI.\";\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[60]:=",ExpressionUUID->"fb47ec69-7696-4103-9d58-d8f08204bc5b"],

Cell["\<\
OrbifoldReport::usage=\"OrbifoldReport[result,notation,sector] displays the \
spectrum and index comparison.\";\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[61]:=",ExpressionUUID->"68e37cd6-814e-40d4-a0ca-ea8ec6bd9c52"],

Cell["\<\
OrbifoldExplorer::usage=\"OrbifoldExplorer[] opens the interactive \
controls.\";\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[62]:=",ExpressionUUID->"fcb83587-a3eb-4951-b6fa-84061fc06689"],

Cell["z::usage=\"z = t^(1/3) is the formal expansion variable.\";", "Input",
 InitializationCell->True,
 CellLabel->"In[63]:=",ExpressionUUID->"628b73d5-2ef1-48e6-baca-500ef4891556"],

Cell["\<\
x::usage=\"x is the Lorentz-spin fugacity, with p=z^3 x and q=z^3/x.\";\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[64]:=",ExpressionUUID->"8538abc2-7701-4d9d-b64d-c497c0416e39"],

Cell["Begin[\"`Private`\"];", "Input",
 InitializationCell->True,
 CellLabel->"In[65]:=",ExpressionUUID->"2698eec8-f579-4072-9285-b8a275f12f6e"],

Cell[CellGroupData[{

Cell["1. Branching rules", "Subsection",ExpressionUUID->"f5d9a18b-baf5-4e9e-8401-3ff8ab805b99"],

Cell["\<\
The branching rules and multiplet conventions follow Appendix A of the paper.\
\
\>", "Text",ExpressionUUID->"79d35309-7aec-47bb-918b-6cb690308add"],

Cell["\<\
BN4[p_] := Join[
 Flatten[Table[BHN2[p/2, l], {l, -(p/2), p/2}], 1], EN2[p, 0], EBN2[-p, 0],
 Flatten[Table[CHN2[p/2 - 1, l], {l, -(p/2) + 1, p/2 - 1}], 1],
 Flatten[Table[DN2[(1/2)*(p - 1), l], {l, (-2^(-1))*(p - 1), (1/2)*(p - 1)}], \
1],
 Flatten[Table[DBN2[(1/2)*(p - 1), l], {l, (-2^(-1))*(p - 1), (1/2)*(p - \
1)}], 1],
 Flatten[Table[BN2[k/2, p - k, l], {k, 1, p - 2}, {l, -(k/2), k/2}], 2],
 Flatten[Table[BBN2[k/2, k - p, l], {k, 1, p - 2}, {l, -(k/2), k/2}], 2],
 Flatten[Table[CN2[k/2, p - k - 2, l], {k, 0, p - 3}, {l, -(k/2), k/2}], 2],
 Flatten[Table[CBN2[k/2, 2 + k - p, l], {k, 0, p - 3}, {l, -(k/2), k/2}], 2],
 Flatten[Table[AN2[p, k/2, p - k - 4 - 2*s, l], {k, 0, p - 4}, {l, -(k/2), \
k/2}, {s, 0, p - k - 4}], 3]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[66]:=",ExpressionUUID->"4d8d9da6-ca13-4091-95b5-9b78b4973076"],

Cell["\<\
BHN2[a_, l_] := Which[a == 1, {{l, 0, BBN1[(-2/3)*a, 0, 0]}, {l, 0, \
BN1[(2/3)*a, 0, 0]}, {l, 0, CHN1[0, 0]}}, a > 1, Join[{{l, 0, BBN1[(-2/3)*a, \
0, 0]}}, {{l, 0, BN1[(2/3)*a, 0, 0]}}, {{l, 0, CBN1[(-2/3)*(a - 1), 0, 0]}}, \
{{l, 0, CN1[(2/3)*(a - 1), 0, 0]}}, Table[{l, 0, AN1[2*a, (4 - 2*a + 2*kk)/3, \
0, 0]}, {kk, 0, 2*a - 4}]]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[67]:=",ExpressionUUID->"cf91feb7-3bc3-4069-a7fc-7845fef97d1f"],

Cell["\<\
EN2[p_, l_] := {{l, p, BN1[p/3, 0, 0]}, {l, p - 1/2, BN1[(2*p + 1)/6, 0, \
1/2]}, {l, p - 1, BN1[(p + 1)/3, 0, 0]}};\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[68]:=",ExpressionUUID->"f3a9db9f-9c2b-40c7-9a89-c682f1aa9990"],

Cell["\<\
EBN2[p_, l_] := {{l, p, BBN1[p/3, 0, 0]}, {l, p + 1/2, BBN1[(2*p - 1)/6, 1/2, \
0]}, {l, p + 1, BBN1[(p - 1)/3, 0, 0]}};\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[69]:=",ExpressionUUID->"99132715-d19f-4f2c-94ad-f97dbcf6ab6d"],

Cell["\<\
CHN2[a_, l_] := Which[a == 0, {{l, 0, CHN1[0, 0]}, {l, -2^(-1), CHN1[0, \
1/2]}, {l, 1/2, CHN1[1/2, 0]}, {l, 0, CHN1[1/2, 1/2]}}, a > 0, Join[
 Flatten[Table[{l, (ll - kk)/2, CBN1[(-4*a - ll + kk)/6, ll/2, kk/2]}, {ll, \
0, 1}, {kk, 0, 1}], 1],
 Flatten[Table[{l, -((ll - kk)/2), CN1[-((-4*a - ll + kk)/6), kk/2, ll/2]}, \
{ll, 0, 1}, {kk, 0, 1}], 1],
 Flatten[Table[{l, (ll - kk)/2, AN1[2*a + 2 + (ll + kk)/2, (2 - 2*a + 2*ss - \
ll/2 + kk/2)/6, ll/2, kk/2]}, {ss, 0, 2*a - 2}, {ll, 0, 1}, {kk, 0, 1}], 2]]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[70]:=",ExpressionUUID->"75ed5e18-bf36-4da0-b551-b70457059a07"],

Cell["\<\
DN2[a_, l_] := Which[a == 1/2, {{l, 1, BN1[2/3, 0, 0]}, {l, 1/2, BN1[5/6, 0, \
1/2]}, {l, 1, CHN1[0, 0]}, {l, 1/2, CHN1[0, 1/2]}}, a > 1/2, Join[Table[{l, 1 \
- ll/2, BN1[(4*a + 2 + ll)/6, 0, ll/2]}, {ll, 0, 1}],
 Table[{l, 1 - ll/2, CBN1[(1 - 2*a + ll/2)/3, 0, ll/2]}, {ll, 0, 1}],
 Table[{l, 1 - ll/2, CN1[-((1 - 2*a - ll/2)/3), 0, ll/2]}, {ll, 0, 1}],
 Flatten[Table[{l, 1 - kk/2, AN1[2*a + 1 + kk/2, (3 - 2*a + 2*ll + kk/2)/3, \
0, kk/2]}, {kk, 0, 1}, {ll, 0, 2*a - 3}], 1]]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[71]:=",ExpressionUUID->"16d577ad-c874-452b-b7bd-245dfcbba627"],

Cell["\<\
DBN2[a_, l_] := Which[a == 1/2, {{l, -1, BBN1[-2/3, 0, 0]}, {l, -2^(-1), \
BBN1[-5/6, 1/2, 0]}, {l, -1, CHN1[0, 0]}, {l, -(1/2), CHN1[1/2, 0]}}, a > \
1/2, Join[Table[{l, -1 + ll/2, BBN1[-((4*a + 2 + ll)/6), ll/2, 0]}, {ll, 0, \
1}],
 Table[{l, -1 + ll/2, CBN1[(1 - 2*a - ll/2)/3, ll/2, 0]}, {ll, 0, 1}],
 Table[{l, -1 + ll/2, CN1[-((1 - 2*a + ll/2)/3), ll/2, 0]}, {ll, 0, 1}],
 Flatten[Table[{l, -1 + kk/2, AN1[2*a + 1 + kk/2, -((3 - 2*a + 2*ll + \
kk/2)/3), kk/2, 0]}, {kk, 0, 1}, {ll, 0, 2*a - 3}], 1]]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[72]:=",ExpressionUUID->"5d676874-9de9-44b2-8a00-19a760dad599"],

Cell["\<\
BN2[m_, n_, l_] := Join[Table[{l, n - ll/2, BN1[(2*m + n)/3 + ll/6, 0, (ll - \
2*KroneckerDelta[ll, 2])/2]}, {ll, 0, 2}],
 Table[{l, n - ll/2, CN1[(2*m + n - 2)/3 + ll/6, 0, (ll - \
2*KroneckerDelta[ll, 2])/2]}, {ll, 0, 2}],
 Flatten[Table[{l, n - ll/2, AN1[2*m + n + ll/2, (2*m + n - 4 - 2*ss)/3 + \
ll/6, 0, (ll - 2*KroneckerDelta[ll, 2])/2]}, {ll, 0, 2}, {ss, 0, 2*m - 2}], \
1]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[73]:=",ExpressionUUID->"516da33f-2d39-4788-a1c9-65c9cc0c0f3b"],

Cell["\<\
BBN2[m_, n_, l_] := Join[Table[{l, n + ll/2, BBN1[-((2*m - n)/3) - ll/6, (ll \
- 2*KroneckerDelta[ll, 2])/2, 0]}, {ll, 0, 2}],
 Table[{l, n + ll/2, CBN1[-((2*m - n - 2)/3) - ll/6, (ll - \
2*KroneckerDelta[ll, 2])/2, 0]}, {ll, 0, 2}],
 Flatten[Table[{l, -n + ll/2, AN1[2*m - n + ll/2, -((2*m - n - 4 - 2*ss)/3) - \
ll/6, (ll - 2*KroneckerDelta[ll, 2])/2, 0]}, {ll, 0, 2}, {ss, 0, 2*m - 2}], \
1]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[74]:=",ExpressionUUID->"37d77334-571c-48af-9609-fcd132b08190"],

Cell["\<\
CN2[m_, n_, l_] := Join[
 Flatten[Table[{l, n + (ll - kk)/2, CN1[(2*m + n - ll/2 + kk/2)/3, ll/2, \
kk/2]}, {ll, 0, 1}, {kk, 0, 1}], 1],
 Table[{l, n - 1 + ll/2, CN1[(2*m + n + 1 - ll/2)/3, ll/2, 0]}, {ll, 0, 1}],
 Flatten[Table[{l, n + (ll - kk)/2, AN1[n + 2*m + 2 + (ll + kk)/2, (2*m + n - \
2 - 2*ss - ll/2 + kk/2)/3, ll/2, kk/2]}, {ll, 0, 1}, {kk, 0, 1}, {ss, 0, 2*m \
- 1}], 2],
 Flatten[Table[{l, n - 1 + ll/2, AN1[n + 2*m + 3 + ll/2, (2*m + n - 1 - 2*ss \
- ll/2)/3, ll/2, 0]}, {ll, 0, 1}, {ss, 0, 2*m - 1}], 1]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[75]:=",ExpressionUUID->"8fbacae6-bfd2-4c6b-8242-ad75914db01e"],

Cell["\<\
CBN2[m_, n_, l_] := Join[
 Flatten[Table[{l, n - (ll - kk)/2, CBN1[-((2*m - n - ll/2 + kk/2)/3), kk/2, \
ll/2]}, {ll, 0, 1}, {kk, 0, 1}], 1],
 Table[{l, n + 1 - ll/2, CBN1[-((2*m - n + 1 - ll/2)/3), 0, ll/2]}, {ll, 0, \
1}],
 Flatten[Table[{l, n - (ll - kk)/2, AN1[-n + 2*m + 2 + (ll + kk)/2, -((2*m - \
n - 2 - 2*ss - ll/2 + kk/2)/3), kk/2, ll/2]}, {ll, 0, 1}, {kk, 0, 1}, {ss, 0, \
2*m - 1}], 2],
 Flatten[Table[{l, n + 1 - ll/2, AN1[-n + 2*m + 3 + ll/2, -((2*m - n - 1 - \
2*ss - ll/2)/3), 0, ll/2]}, {ll, 0, 1}, {ss, 0, 2*m - 1}], 1]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[76]:=",ExpressionUUID->"bfe6bf75-b0e1-400b-8809-874223261ea7"],

Cell["\<\
AN2[p_, m_, n_, l_] := Join[
 Flatten[Table[{l, n + (ll - kk)/2, AN1[p + (ll + kk)/2, (-2*m - n + 2*ss - \
ll/2 + kk/2)/3, ll/2, kk/2]}, {ll, 0, 1}, {kk, 0, 1}, {ss, 0, 2*m}], 2],
 Flatten[Table[{l, n - 1 + ll/2, AN1[p + 1 + ll/2, (1 - 2*m - n + 2*ss - \
ll/2)/3, ll/2, 0]}, {ll, 0, 1}, {ss, 0, 2*m}], 1],
 Flatten[Table[{l, n + 1 - ll/2, AN1[p + 1 + ll/2, (-1 - 2*m - n + 2*ss + \
ll/2)/3, 0, ll/2]}, {ll, 0, 1}, {ss, 0, 2*m}], 1],
 Table[{l, n, AN1[p + 2, (-2*m - n + 2*ss)/3, 0, 0]}, {ss, 0, 2*m}]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[77]:=",ExpressionUUID->"99dee010-2478-4a80-a2df-a82344c55a73"],

Cell["\<\
BN4Mult[p_] := BN4[p] /. {A1_, B1_, {C1_, D1_, E1_, F1_}} -> {A1, B1, C1, D1, \
E1, F1};\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[78]:=",ExpressionUUID->"88664831-7635-4d8b-ade9-4e7385df6899"],

Cell["BBN1[r_, j_, jb_] := {-3*r, j, jb, r};", "Input",
 InitializationCell->True,
 CellLabel->"In[79]:=",ExpressionUUID->"84dc2e64-50ca-4a4a-b56a-7f98736cf786"],

Cell["BN1[r_, j_, jb_] := {3*r, j, jb, r};", "Input",
 InitializationCell->True,
 CellLabel->"In[80]:=",ExpressionUUID->"41ad0c4e-d13b-4a14-acc2-43bf3bd2e3ca"],

Cell["CHN1[j_, jb_] := {2 + j + jb, j, jb, (1/3)*(jb - j)};", "Input",
 InitializationCell->True,
 CellLabel->"In[81]:=",ExpressionUUID->"00e1cbb8-1e82-4a78-a72c-32c3a570663c"],

Cell["CN1[r_, j_, jb_] := {2 + 2*j + 3*r, j, jb, r};", "Input",
 InitializationCell->True,
 CellLabel->"In[82]:=",ExpressionUUID->"424a1ab6-66da-4ed6-8568-c005fb33b753"],

Cell["CBN1[r_, j_, jb_] := {2 + 2*jb - 3*r, j, jb, r};", "Input",
 InitializationCell->True,
 CellLabel->"In[83]:=",ExpressionUUID->"4672c931-35e0-4376-a889-aaf3a68367e2"],

Cell["AN1[\[CapitalDelta]_, r_, j_, jb_] := {\[CapitalDelta], j, jb, r};", \
"Input",
 InitializationCell->True,
 CellLabel->"In[84]:=",ExpressionUUID->"a1fbbeda-c77d-4cdd-a29a-3618476ce827"],

Cell["DN1[jb_] := {1 + jb, 0, jb, (1/3)*(1 + jb)};", "Input",
 InitializationCell->True,
 CellLabel->"In[85]:=",ExpressionUUID->"8ec784e2-8bbb-47c0-9940-53d417a6d225"],

Cell["DBN1[j_] := {1 + j, j, 0, (-(1/3))*(1 + j)};", "Input",
 InitializationCell->True,
 CellLabel->"In[86]:=",ExpressionUUID->"2262bf72-cf3e-4289-8a52-e53f70968aa2"],

Cell["\<\
TwisteedN4[p] builds the reference twisted tower on the z axis. The spelling \
is retained from the source. Other axes are obtained by permuting only the \
three flavor charges.\
\>", "Text",ExpressionUUID->"1213949f-2c2f-47a8-8413-101e8697f0d2"],

Cell["\<\
TwisteedN4[p_] := Join[
 Flatten[Table[EBN2[-l, 0], {l, 2, p}], 1],
 Flatten[Table[EN2[l, 0], {l, 2, p}], 1], BHN2[1, 0]] /. {A1_, B1_, {C1_, \
D1_, E1_, F1_}} -> {A1, B1, C1, D1, E1, F1};\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[87]:=",ExpressionUUID->"c67af84a-f074-49b7-b23f-99038fb583ae"],

Cell["(* Canonical records: {qx,qy,qz,Delta,j1,j2,rDO}. *)", "Input",
 InitializationCell->True,
 CellLabel->"In[88]:=",ExpressionUUID->"8c600c96-1abd-46a3-be22-4931b213dad0"]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Charges and shortening", "Subsection",ExpressionUUID->"990c3b64-ec87-429b-814b-6a38fd8226d1"],

Cell["\<\
charges converts {l,n,Delta,j1,j2,r_DO} into {qx,qy,qz,Delta,j1,j2,r_DO}, \
with qx=(3 r_DO-n)/2+l, qy=(3 r_DO-n)/2-l and qz=n.\
\>", "Text",ExpressionUUID->"bf6e2827-5b3d-49c2-9e2e-245582593fe6"],

Cell["\<\
charges[row_List] := With[{a=row[[1]],b=row[[2]],r=row[[6]]}, Join[{(3 \
r-b)/2+a,(3 r-b)/2-a,b},row[[3;;6]]]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[89]:=",ExpressionUUID->"4b7e6cd9-4d25-489e-82ad-3c2230a3cf42"],

Cell["\<\
leftType checks one CDI shortening condition. types supplies doubled spins \
and CDI r, and applies the opposite sign of r to the right condition. shortQ \
keeps unitary multiplets with at least one shortened side.\
\>", "Text",ExpressionUUID->"6eeb0420-88e9-4a98-8862-51b82bac475b"],

Cell["\<\
leftType[d_,j_,r_] := Which[j==0 && d==-3 r/2,\"B1\", d==2+j-3 \
r/2,If[j==0,\"A2\",\"A1\"],d>2+j-3 r/2,\"L\",True,\"Invalid\"];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[90]:=",ExpressionUUID->"ce672a21-fd4f-436d-9b45-bb8f9bc92277"],

Cell["\<\
types[row_List] := With[{d=row[[4]],j=2 row[[5]],jb=2 row[[6]],r=-2 \
row[[7]]},{leftType[d,j,r],leftType[d,jb,-r]}];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[91]:=",ExpressionUUID->"91a2945c-8e5f-4258-a548-a152f27f8555"],

Cell["\<\
shortQ[row_List] := FreeQ[types[row],\"Invalid\"] && \
types[row]!={\"L\",\"L\"};\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[92]:=",ExpressionUUID->"986e06d3-81e2-421f-88ee-2d98d77572b6"]
}, Closed]],

Cell[CellGroupData[{

Cell["3. Orbifold projection and twisted sectors", "Subsection",ExpressionUUID->"5a4ccb07-0860-40a5-a7fe-ed1aa62c82ed"],

Cell["\<\
validCyclic accepts k = 1 as the trivial action and otherwise requires a \
faithful cyclic action with integer weights summing to zero modulo k. For \
products, the generators are (1,0,-1)/k and (0,1,-1)/l.\
\>", "Text",ExpressionUUID->"3db068b4-5275-49f9-aa60-6bc78b8c6e08"],

Cell["\<\
validCyclic[k_,a_] := IntegerQ[k] && k>=1 && \
MatchQ[a,{_Integer,_Integer,_Integer}] && Mod[Total[a],k]==0 && \
(GCD@@Prepend[a,k])==1;\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[93]:=",ExpressionUUID->"ea9fb2ed-d3b2-4b4d-8b5b-fcbb50564fa8"],

Cell["\<\
OrbifoldCompute::input=\"Use {\\\"Cyclic\\\",k,{ax,ay,az}} with k>=1, integer \
weights summing to 0 modulo k and a faithful action; or {\\\"Product\\\",k,l} \
with k,l>=2. DeltaMax must be an exact integer or half-integer >=2.\";\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[94]:=",ExpressionUUID->"bf066276-9881-48c5-9e64-b5f8d4b4a9e8"],

Cell["\<\
(* The action fixes the projection and the stabilizers of the three axes. *)\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[95]:=",ExpressionUUID->"2911d789-0fc9-41f8-8428-5f52ecc607d0"],

Cell["\<\
orbifoldGeometry returns an invariant-row filter, the stabilizer sizes of the \
three axes, and the residual action orders. A cyclic row survives when \
ax(qx-qz)+ay(qy-qz) is divisible by k. A product row must satisfy both \
divisibility conditions separately. Cyclic stabilizer sizes are gcd(k,ai); \
product sizes are {l,k,gcd(k,l)}.\
\>", "Text",ExpressionUUID->"0931f07c-7844-4a75-8003-692647c57734"],

Cell["\<\
orbifoldGeometry[spec_] := Module[{k,l,a,project,axisCounts,axisOrders},
 If[MatchQ[spec,{\"Cyclic\",_Integer,{_Integer,_Integer,_Integer}}] && \
validCyclic[spec[[2]],spec[[3]]],
  k=spec[[2]];a=Mod[spec[[3]],k];
  project=Function[data,Select[data,Function[row,IntegerQ[(a[[1]] \
(row[[1]]-row[[3]])+a[[2]] (row[[2]]-row[[3]]))/k]]]];
  axisCounts=GCD[k,#]& /@ a;axisOrders=k/axisCounts,
  If[MatchQ[spec,{\"Product\",_Integer,_Integer}] && Min[spec[[2;;3]]]>=2,
   {k,l}=spec[[2;;3]];
   project=Function[data,Select[data,Function[row,IntegerQ[(row[[1]]-row[[3]])\
/k] && IntegerQ[(row[[2]]-row[[3]])/l]]]];
   axisCounts={l,k,GCD[k,l]};axisOrders={k,l,LCM[k,l]},
   Return[$Failed]]];

 <|\"Project\"->project,\"AxisCounts\"->axisCounts,\"AxisOrders\"->axisOrders|>
];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[96]:=",ExpressionUUID->"ddfb865d-abd8-4f44-8efa-e22f91a9dcef"],

Cell["\<\
(* Move the reference twisted tower from the z axis to a chosen axis. *)\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[97]:=",ExpressionUUID->"6606f866-8b9a-4a49-9dd8-b0a46919e7d0"],

Cell["\<\
moveToAxis swaps the reference z axis with the requested axis, leaving \
dimensions, spins and r untouched.\
\>", "Text",ExpressionUUID->"d583cb53-2b53-4ecd-a2d1-532351bd145f"],

Cell["\<\
moveToAxis[row_List,axis_] := Join[
 row[[ReplacePart[{1,2,3},{axis->3,3->axis}]]],row[[4;;7]]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[98]:=",ExpressionUUID->"05e12da8-e9d5-4c09-aa51-0e8b59048fc8"],

Cell["\<\
(* Each axis contributes |stabilizer|-1 copies of its invariant tower. *)\
\>", "Input",
 InitializationCell->True,
 CellLabel->"In[99]:=",ExpressionUUID->"41c1aaea-7465-44b8-84e5-f242d102a15f"],

Cell["\<\
twistedRows projects the tower on each axis and adds stabilizer size minus \
one copies. The same primary-dimension cutoff is applied to the combined \
sectors by OrbifoldCompute.\
\>", "Text",ExpressionUUID->"fe4d4c5e-00fd-4b05-9c5c-8a8c85a21c83"],

Cell["\<\
twistedRows[dmax_,project_,axisCounts_] := Module[{tower},
 tower=Select[charges /@ TwisteedN4[Floor[dmax]],shortQ];
 Join@@Table[Flatten[ConstantArray[
   project[moveToAxis[#,axis]& /@ tower],axisCounts[[axis]]-1],1],
   {axis,1,3}]
];\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[100]:=",ExpressionUUID->"0416dd40-1b5c-4954-af51-34166e94f095"],

Cell["\<\
(* The axis towers give the exact index; remove decoupled free chirals. *)\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[101]:=",ExpressionUUID->"9ce50e86-cbfe-4865-8e49-cc9da8b3571c"]
}, Closed]],

Cell[CellGroupData[{

Cell["4. Index and calculation", "Subsection",ExpressionUUID->"b1ec8841-b60b-4199-8bc9-546616f17567"],

Cell["\<\
theoryIndex sums c_i z^(2 o_i)/(1-z^(2 o_i)) over axes, where c_i is the \
stabilizer size and o_i the residual order. Axes with order one require \
subtraction of the decoupled free-chiral contribution. This preserves the \
source convention.\
\>", "Text",ExpressionUUID->"aeaf2d4a-cbc7-4fe8-8276-2a9789a219d3"],

Cell["\<\
theoryIndex[axisCounts_,axisOrders_] :=
 Total[MapThread[#1 z^(2 #2)/(1-z^(2 #2))&,{axisCounts,axisOrders}]] -
 Total[Pick[axisCounts,axisOrders,1]] (z^2-z^4)/((1-z^3 x)(1-z^3/x));\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[102]:=",ExpressionUUID->"ffaf5b89-f2ff-4cee-b290-a5e57a7b2afb"],

Cell["\<\
OrbifoldCompute validates inputs, generates levels 2 through Floor[DeltaMax], \
keeps short primaries, projects, adds twisted sectors, imposes Delta <= \
DeltaMax, and tallies identical rows. It then compares the spectrum and \
theory indices through z^(2 DeltaMax). Match is a finite-order check, not an \
all-orders proof. The result association exposes rows, both indices, series \
and residual for inspection.\
\>", "Text",ExpressionUUID->"0b8cacb0-01ad-4d1f-821e-cc53607d42de"],

Cell["\<\
OrbifoldCompute[spec_,dmax_] := \
Module[{project,base,unt,ts,rows,counts,n,den,num,finite,target,targetSeries,\
spectrumSeries,residual,axisOrders,axisCounts,seconds,geometry},
 If[!TrueQ[NumberQ[dmax] && Precision[dmax]===Infinity && dmax>=2 && \
IntegerQ[2 dmax]],Message[OrbifoldCompute::input];Return[$Failed]];
 geometry=orbifoldGeometry[spec];
 If[geometry===$Failed,Message[OrbifoldCompute::input];Return[$Failed]];
 project=geometry[\"Project\"];
 axisCounts=geometry[\"AxisCounts\"];axisOrders=geometry[\"AxisOrders\"];
 seconds=First[AbsoluteTiming[
  base=charges /@ Flatten[Table[BN4Mult[p0],{p0,2,Floor[dmax]}],1];
  If[AnyTrue[base,MemberQ[types[#],\"Invalid\"]&],Return[Failure[\"\
InvalidMultiplet\",<|\"MessageTemplate\"->\"The branching rules produced a \
nonunitary primary.\"|>]]];
  base=Select[base,shortQ];
  unt=project[base];
  ts=twistedRows[dmax,project,axisCounts];
  rows=Join[(Append[#,\"Untwisted\"]& /@ \
Select[unt,#[[4]]<=dmax&]),(Append[#,\"Twisted\"]& /@ \
Select[ts,#[[4]]<=dmax&])];
  counts=SortBy[Tally[rows],{#[[1,4]],#[[1,8]],#[[1,7]],#[[1,5]],#[[1,6]],#[[\
1,1;;3]]}&];
  n=2 dmax;den=(1-z^3 x)(1-z^3/x);
  num=Expand[Total[(#[[2]] indexNumerator[#[[1]]])& /@ counts]];
  finite=Together[num/den];
  target=theoryIndex[axisCounts,axisOrders];
  spectrumSeries=Expand[Normal[Series[finite,{z,0,n}]]];
  targetSeries=Expand[Normal[Series[target,{z,0,n}]]];
  residual=Simplify[Expand[spectrumSeries-targetSeries]];
 ]];
 <|\"Theory\"->spec,\"DeltaMax\"->dmax,\"Order\"->n,\"Rows\"->counts,\"\
MultipletCount\"->Total[If[counts=={},{},counts[[All,2]]]],\"TheoryIndex\"->\
target,\"SpectrumIndex\"->finite,\"TheorySeries\"->targetSeries,\"\
SpectrumSeries\"->spectrumSeries,\"Residual\"->residual,\"Match\"->TrueQ[\
residual===0],\"Seconds\"->seconds|>
];\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[103]:=",ExpressionUUID->"067d78e1-ee3c-43aa-b3a4-09f09608952d"],

Cell["\<\
char[j] is the SU(2) spin character Sum[x^(2m),{m,-j,j}]. indexNumerator \
gives the right-short multiplet contribution before dividing by (1-z^3 \
x)(1-z^3/x); right-long multiplets contribute zero. The formulas here use \
internal r_DO.\
\>", "Text",ExpressionUUID->"2e873a18-038c-4bac-b537-0238f7a28566"],

Cell["char[j_] := Sum[x^(2 m),{m,-j,j}];", "Input",
 InitializationCell->True,
 CellLabel->
  "In[104]:=",ExpressionUUID->"ca02c3f7-8633-42c2-a679-5388b4f4fdb5"],

Cell["\<\
indexNumerator[row_List] := \
Module[{d=row[[4]],j=row[[5]],jb=row[[6]],r=row[[7]],ty=types[row]},
 Which[ty[[2]]==\"L\",0,
 ty[[2]]==\"B1\" && MemberQ[{\"A1\",\"A2\"},ty[[1]]],(-1)^(2 j) z^(-6 r) \
(char[j]-z^3 char[j-1/2]),
 ty[[2]]==\"B1\",(-1)^(2 j) z^(-6 r) char[j],
 MemberQ[{\"A1\",\"A2\"},ty[[2]]],(-1)^(2 j+2 jb+1) z^(-6 r+6 jb+6) \
char[j],True,0]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[105]:=",ExpressionUUID->"c3cb7c40-69ca-4faa-ae07-1ad90d3fa380"]
}, Closed]],

Cell[CellGroupData[{

Cell["5. Presentation and explorer", "Subsection",ExpressionUUID->"5a5e64d5-942a-4727-8647-71b37d0b3c6b"],

Cell["\<\
shortSymbol, doName and cdiName format the two multiplet naming schemes. They \
do not change the calculated spectrum. Both names display CDI-normalized r \
where r appears.\
\>", "Text",ExpressionUUID->"024ec80b-132c-42ab-9930-dd31a34e1879"],

Cell["\<\
shortSymbol[s_] := \
Switch[s,\"A1\",Subscript[\"A\",1],\"A2\",Subscript[\"A\",2],\"B1\",Subscript[\
\"B\",1],_,\"L\"];\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[106]:=",ExpressionUUID->"f9ff3d8c-aa75-4830-a8d6-6c956d7e4289"],

Cell["\<\
doName[row_List] := Module[{ty=types[row],r=-2 \
row[[7]],j=row[[5]],jb=row[[6]],sym},
 sym=Which[ty=={\"B1\",\"B1\"},Overscript[\"B\",\"^\"],ty[[1]]==\"B1\" && \
ty[[2]]==\"L\",\"B\",ty[[2]]==\"B1\" && \
ty[[1]]==\"L\",OverBar[\"B\"],ty[[1]]==\"B1\",\"D\",ty[[2]]==\"B1\",OverBar[\"\
D\"],ty[[1]]==\"L\",OverBar[\"C\"],ty[[2]]==\"L\",\"C\",True,Overscript[\"C\",\
\"^\"]];
 If[MemberQ[ty,\"B1\"] && !MemberQ[ty,\"L\"] || !MemberQ[ty,\"B1\"] && \
!MemberQ[ty,\"L\"],Subscript[sym,Row[{\"(\",j,\", \
\",jb,\")\"}]],Subscript[sym,Row[{r,\" (\",j,\", \",jb,\")\"}]]]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[107]:=",ExpressionUUID->"317f590c-b92b-4c12-a334-ac2c71238f8b"],

Cell["\<\
cdiName[row_List] := \
With[{ty=types[row]},Row[{shortSymbol[ty[[1]]],OverBar[shortSymbol[ty[[2]]]],\
\" \",Subsuperscript[Row[{\"[\",2 row[[5]],\"; \",2 \
row[[6]],\"]\"}],row[[4]],Row[{\"(\",-2 row[[7]],\")\"}]]}]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[108]:=",ExpressionUUID->"dfaa213d-d3e9-4f60-aedb-63059255b0d0"],

Cell["\<\
OrbifoldSpectrum[result,notation,sector] renders counted rows. notation is DO \
or CDI; sector is All, Untwisted or Twisted. Every r column uses CDI \
normalization; spins are doubled only in CDI.\
\>", "Text",ExpressionUUID->"c63a559b-c1dc-47f5-90c2-537218000495"],

Cell["\<\
OrbifoldSpectrum[result_Association,notation_:\"DO\",sector_:\"All\"] := \
Module[{rows=Select[result[\"Rows\"],sector==\"All\" || \
#[[1,8]]==sector&],cdi=notation==\"CDI\"},
 Grid[Prepend[(With[{r=#[[1]],m=#[[2]]},{m,If[cdi,cdiName[r],doName[r]],r[[4]]\
,If[cdi,2,1] r[[5]],If[cdi,2,1] r[[6]],-2 r[[7]],Row[r[[1;;3]],\", \
\"],r[[8]]}]& /@ \
rows),{\"Multiplicity\",\"Multiplet\",\"\[CapitalDelta]\",If[cdi,\"2 j1 (CDI)\
\",\"j1 (DO)\"],If[cdi,\"2 j2 (CDI)\",\"j2 (DO)\"],\"r (CDI)\",\"(qx, qy, qz)\
\",\"Sector\"}],Alignment->Left,Spacings->{2,0.8},Dividers->{None,{False,True}\
},Background->{None,{RGBColor[.88,.93,.97],{White,RGBColor[.96,.97,.98]}}},\
BaseStyle->{FontFamily->\"Source Sans Pro\",FontSize->12}]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[109]:=",ExpressionUUID->"740ff9d4-5913-438e-99fd-3d04671e3929"],

Cell["\<\
OrbifoldReport combines the spectrum, exact theory index, finite series \
comparison, residual and coefficient table. The spin fugacity x is retained; \
flavor fugacities are set to one. The result is the single-trace index with \
the source decoupled-U(1) subtraction.\
\>", "Text",ExpressionUUID->"0f614265-8ff8-40b1-a896-e0c7b0090f99"],

Cell["\<\
OrbifoldReport[result_Association,notation_:\"DO\",sector_:\"All\"] := Column[{
 Style[Row[{\"Theory: \",result[\"Theory\"],\"     \[CapitalDelta] max = \
\",result[\"DeltaMax\"]}],14,Bold],
 Row[{result[\"MultipletCount\"],\" short / semishort multiplets, including \
multiplicities.   \",NumberForm[result[\"Seconds\"],{6,2}],\" s\"}],
 Style[\"BPS spectrum\",17,Bold,RGBColor[.1,.25,.4]],
 Pane[OrbifoldSpectrum[result,notation,sector],{Automatic,380},Scrollbars->\
True],
 Style[\"Index and perturbative matching\",17,Bold,RGBColor[.1,.25,.4]],
 \"Use z = t^(1/3), p = z^3 x, q = z^3/x. Flavor fugacities are set to one; \
the spin fugacity x is retained. This is the single-trace index in the source \
notebook's decoupled-U(1) convention.\",
 Row[{\"Exact theory index:  \",TraditionalForm[result[\"TheoryIndex\"]]}],
 Row[{\"Theory series:  \
\",TraditionalForm[result[\"TheorySeries\"]+O[z]^(result[\"Order\"]+1)]}],
 Row[{\"Spectrum series:  \
\",TraditionalForm[result[\"SpectrumSeries\"]+O[z]^(result[\"Order\"]+1)]}],
 Style[If[result[\"Match\"],Row[{\"MATCH through z^\",result[\"Order\"],\" \
(t^\",result[\"Order\"]/3,\").\"}],\"MISMATCH: inspect the residual \
below.\"],14,Bold,If[result[\"Match\"],Darker[Green],Red]],
 Row[{\"Residual (spectrum - theory):  \
\",TraditionalForm[result[\"Residual\"]]}],
 OpenerView[{\"Coefficient-by-coefficient \
comparison\",Grid[Prepend[Table[{i/3,Simplify[Coefficient[result[\"\
TheorySeries\"],z,i]],Simplify[Coefficient[result[\"SpectrumSeries\"],z,i]],\
Simplify[Coefficient[result[\"Residual\"],z,i]]},{i,0,result[\"Order\"]}],{\"\
t power\",\"Theory\",\"Spectrum\",\"Difference\"}],Frame->All]}]
 },Spacings->1.4,BaseStyle->{FontFamily->\"Arial\",FontSize->12}];\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[110]:=",ExpressionUUID->"ee14262d-d9d0-499e-a6d6-8e5b210e733f"],

Cell["\<\
OrbifoldExplorer builds the original controls, progress status, stale-input \
notice and static-report button. Changing notation or sector only changes \
presentation. Compute refreshes the stored result.\
\>", "Text",ExpressionUUID->"9d6199be-66cc-46ce-9b03-904528b0a6a5"],

Cell["\<\
OrbifoldExplorer[] := \
DynamicModule[{family=\"Cyclic\",k=3,l=2,ax=1,ay=1,az=1,dmax=5,notation=\"DO\"\
,sector=\"All\",result=None,busy=False,status=\"Choose a theory and press \
Compute.\",computed=None},
 Column[{
 Panel[Column[{
  Style[\"Abelian orbifold explorer\",22,Bold,RGBColor[.1,.25,.4]],
  Row[{\"Family  \
\",PopupMenu[Dynamic[family],{\"Cyclic\"->\"Z_k\",\"Product\"->\"Z_k x \
Z_l\"}],Spacer[20],\"k  \",InputField[Dynamic[k],Expression,FieldSize->4]}],
  Dynamic[If[family==\"Cyclic\",Row[{\"Weights (ax, ay, az)  \
\",InputField[Dynamic[ax],Expression,FieldSize->4],\"  \
\",InputField[Dynamic[ay],Expression,FieldSize->4],\"  \
\",InputField[Dynamic[az],Expression,FieldSize->4]}],Row[{\"l  \
\",InputField[Dynamic[l],Expression,FieldSize->4],\"    Generators: \
(1,0,-1)/k and (0,1,-1)/l\"}]]],
  Row[{\"Maximum primary dimension  \
\",InputField[Dynamic[dmax],Expression,FieldSize->5],\"   (integer or \
half-integer, at least 2)\"}],
  Row[{Button[\"Compute spectrum and \
match\",busy=True;status=\"Computing...\";With[{sp=If[family==\"Cyclic\",{\"\
Cyclic\",k,{ax,ay,az}},{\"Product\",k,l}]},result=CheckAbort[OrbifoldCompute[\
sp,dmax],$Aborted];If[AssociationQ[result],computed={sp,dmax};status=\"\
Calculation complete.\",computed=None;status=\"No result. Check the inputs or \
messages; an aborted calculation can be \
restarted.\"]];busy=False,Method->\"Queued\",Enabled->Dynamic[!busy]],Spacer[\
15],Dynamic[If[busy,ProgressIndicator[Appearance->\"Necklace\"],status]]}],
  \"For k = 1 the action is trivial: the unprojected N=4 to N=1 decomposition \
is shown, with no twisted sectors. For k > 1, the weights must sum to zero \
modulo k and define a faithful action. The spectrum is expressed in N=1 \
multiplets, including enhanced-supersymmetry cases.\",
  \"Larger dimension cutoffs require more time and memory. Evaluation > Abort \
Evaluation stops a calculation.\"
 },Spacings->1.2]],
 Row[{\"Notation  \
\",SetterBar[Dynamic[notation],{\"DO\"->\"Dolan-Osborn\",\"CDI\"->\"Cordova-\
Dumitrescu-Intriligator\"}],Spacer[15],\"Sector  \
\",PopupMenu[Dynamic[sector],{\"All\",\"Untwisted\",\"Twisted\"}]}],
 Dynamic[If[AssociationQ[result],Column[{Button[\"Create static report \
notebook\",CreateDocument[{Cell[\"Abelian orbifold: spectrum and \
index\",\"Title\"],Cell[BoxData[ToBoxes[OrbifoldReport[result,notation,sector]\
]],\"Output\"]},WindowTitle->\"Orbifold \
report\",StyleDefinitions->\"Default.nb\"],Method->\"Queued\"],If[computed=!={\
If[family==\"Cyclic\",{\"Cyclic\",k,{ax,ay,az}},{\"Product\",k,l}],dmax},\
Style[\"Inputs changed. The result below belongs to the displayed theory; \
press Compute to update \
it.\",Darker[Orange]],Nothing],OrbifoldReport[result,notation,sector]}],Style[\
status,Gray]],TrackedSymbols:>{result,notation,sector,family,k,l,ax,ay,az,\
dmax}]
 },Spacings->1.5,BaseStyle->{FontFamily->\"Arial\",FontSize->12}]];\
\>", "Input",
 InitializationCell->True,
 CellLabel->
  "In[111]:=",ExpressionUUID->"919320d1-d166-4b7c-8c3f-c5d2ac6782fd"],

Cell["End[]; EndPackage[];", "Input",
 InitializationCell->True,
 CellLabel->
  "In[112]:=",ExpressionUUID->"f246e963-beec-4248-95a6-e78532777687"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Explore a theory", "Section",ExpressionUUID->"42a0444e-c859-4184-815a-7dc054a11faa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OrbifoldExplorer", "[", "]"}]], "Input",
 CellLabel->
  "In[113]:=",ExpressionUUID->"2450ba73-b5b4-4ee9-b50b-09ed43c056f8"],

Cell[BoxData[
 DynamicModuleBox[{OrbifoldBPS`Private`family$$ = "Cyclic", 
  OrbifoldBPS`Private`k$$ = 3, OrbifoldBPS`Private`l$$ = 2, 
  OrbifoldBPS`Private`ax$$ = 1, OrbifoldBPS`Private`ay$$ = 1, 
  OrbifoldBPS`Private`az$$ = 1, OrbifoldBPS`Private`dmax$$ = 5, 
  OrbifoldBPS`Private`notation$$ = "DO", OrbifoldBPS`Private`sector$$ = "All",
   OrbifoldBPS`Private`result$$ = None, OrbifoldBPS`Private`busy$$ = False, 
  OrbifoldBPS`Private`status$$ = "Choose a theory and press Compute.", 
  OrbifoldBPS`Private`computed$$ = None}, 
  TagBox[GridBox[{
     {
      PanelBox[
       TagBox[GridBox[{
          {
           StyleBox["\<\"Abelian orbifold explorer\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.1, 0.25, 0.4],
            FrontFaceColor->RGBColor[0.1, 0.25, 0.4],
            BackFaceColor->RGBColor[0.1, 0.25, 0.4],
            GraphicsColor->RGBColor[0.1, 0.25, 0.4],
            FontSize->22,
            FontWeight->Bold,
            FontColor->RGBColor[0.1, 0.25, 0.4]]},
          {
           TemplateBox[{"\"Family  \"", 
             PopupMenuBox[
              Dynamic[OrbifoldBPS`Private`family$$], {
              "Cyclic" -> "\"Z_k\"", "Product" -> "\"Z_k x Z_l\""}], 
             TemplateBox[{20}, "Spacer1"], "\"k  \"", 
             InputFieldBox[
              Dynamic[OrbifoldBPS`Private`k$$], Expression, FieldSize -> 4]},
            "RowDefault"]},
          {
           DynamicBox[ToBoxes[
             If[OrbifoldBPS`Private`family$$ == "Cyclic", 
              Row[{"Weights (ax, ay, az)  ", 
                InputField[
                 Dynamic[OrbifoldBPS`Private`ax$$], Expression, FieldSize -> 
                 4], "  ", 
                InputField[
                 Dynamic[OrbifoldBPS`Private`ay$$], Expression, FieldSize -> 
                 4], "  ", 
                InputField[
                 Dynamic[OrbifoldBPS`Private`az$$], Expression, FieldSize -> 
                 4]}], 
              Row[{"l  ", 
                InputField[
                 Dynamic[OrbifoldBPS`Private`l$$], Expression, FieldSize -> 
                 4], "    Generators: (1,0,-1)/k and (0,1,-1)/l"}]], 
             StandardForm],
            ImageSizeCache->{216.94921875, {5.12109375, 11.35546875}}]},
          {
           TemplateBox[{"\"Maximum primary dimension  \"", 
             InputFieldBox[
              Dynamic[OrbifoldBPS`Private`dmax$$], Expression, FieldSize -> 
              5], "\"   (integer or half-integer, at least 2)\""},
            "RowDefault"]},
          {
           TemplateBox[{
             ButtonBox[
             "\"Compute spectrum and match\"", 
              ButtonFunction :> (OrbifoldBPS`Private`busy$$ = True; 
               OrbifoldBPS`Private`status$$ = "Computing..."; 
               With[{OrbifoldBPS`Private`sp$ = 
                  If[OrbifoldBPS`Private`family$$ == "Cyclic", {
                    "Cyclic", OrbifoldBPS`Private`k$$, {
                    OrbifoldBPS`Private`ax$$, OrbifoldBPS`Private`ay$$, 
                    OrbifoldBPS`Private`az$$}}, {
                    "Product", OrbifoldBPS`Private`k$$, 
                    OrbifoldBPS`Private`l$$}]}, 
                 OrbifoldBPS`Private`result$$ = CheckAbort[
                    OrbifoldBPS`OrbifoldCompute[
                    OrbifoldBPS`Private`sp$, 
                    OrbifoldBPS`Private`dmax$$], $Aborted]; If[
                   AssociationQ[OrbifoldBPS`Private`result$$], 
                   OrbifoldBPS`Private`computed$$ = {
                    OrbifoldBPS`Private`sp$, OrbifoldBPS`Private`dmax$$}; 
                   OrbifoldBPS`Private`status$$ = "Calculation complete.", 
                   OrbifoldBPS`Private`computed$$ = None; 
                   OrbifoldBPS`Private`status$$ = 
                    "No result. Check the inputs or messages; an aborted \
calculation can be restarted."]]; OrbifoldBPS`Private`busy$$ = False), Method -> 
              "Queued", Enabled -> Dynamic[
                Not[OrbifoldBPS`Private`busy$$]], Appearance -> Automatic, 
              Evaluator -> Automatic], 
             TemplateBox[{15}, "Spacer1"], 
             DynamicBox[
              ToBoxes[
               If[OrbifoldBPS`Private`busy$$, 
                ProgressIndicator[Appearance -> "Necklace"], 
                OrbifoldBPS`Private`status$$], StandardForm], 
              ImageSizeCache -> {167.33203125, {2.12109375, 8.35546875}}]},
            "RowDefault"]},
          {"\<\"For k = 1 the action is trivial: the unprojected N=4 to N=1 \
decomposition is shown, with no twisted sectors. For k > 1, the weights must \
sum to zero modulo k and define a faithful action. The spectrum is expressed \
in N=1 multiplets, including enhanced-supersymmetry cases.\"\>"},
          {"\<\"Larger dimension cutoffs require more time and memory. \
Evaluation > Abort Evaluation stops a calculation.\"\>"}
         },
         DefaultBaseStyle->"Column",
         GridBoxAlignment->{"Columns" -> {{Left}}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1.2}}}],
        "Column"]]},
     {
      TemplateBox[{"\"Notation  \"", 
        InterpretationBox[
         StyleBox[
          GridBox[{{
             SetterBox[
              Dynamic[OrbifoldBPS`Private`notation$$], {"DO"}, 
              "\"Dolan-Osborn\""], 
             SetterBox[
              Dynamic[OrbifoldBPS`Private`notation$$], {"CDI"}, 
              "\"Cordova-Dumitrescu-Intriligator\""]}}, ColumnSpacings -> 0, 
           BaselinePosition -> {1, 1}], Deployed -> True], 
         SetterBar[
          Dynamic[OrbifoldBPS`Private`notation$$], {
          "DO" -> "Dolan-Osborn", "CDI" -> 
           "Cordova-Dumitrescu-Intriligator"}]], 
        TemplateBox[{15}, "Spacer1"], "\"Sector  \"", 
        PopupMenuBox[
         Dynamic[OrbifoldBPS`Private`sector$$], {
         "All" -> "\"All\"", "Untwisted" -> "\"Untwisted\"", "Twisted" -> 
          "\"Twisted\""}]},
       "RowDefault"]},
     {
      DynamicBox[ToBoxes[
        If[
         AssociationQ[OrbifoldBPS`Private`result$$], 
         Column[{
           Button["Create static report notebook", 
            CreateDocument[{
              Cell["Abelian orbifold: spectrum and index", "Title"], 
              Cell[
               BoxData[
                ToBoxes[
                 OrbifoldBPS`OrbifoldReport[
                 OrbifoldBPS`Private`result$$, OrbifoldBPS`Private`notation$$,
                   OrbifoldBPS`Private`sector$$]]], "Output"]}, WindowTitle -> 
             "Orbifold report", StyleDefinitions -> "Default.nb"], Method -> 
            "Queued"], 
           If[OrbifoldBPS`Private`computed$$ =!= {
              If[
              OrbifoldBPS`Private`family$$ == "Cyclic", {
               "Cyclic", OrbifoldBPS`Private`k$$, {
                OrbifoldBPS`Private`ax$$, OrbifoldBPS`Private`ay$$, 
                 OrbifoldBPS`Private`az$$}}, {
               "Product", OrbifoldBPS`Private`k$$, OrbifoldBPS`Private`l$$}], 
              OrbifoldBPS`Private`dmax$$}, 
            Style[
            "Inputs changed. The result below belongs to the displayed \
theory; press Compute to update it.", 
             Darker[Orange]], Nothing], 
           OrbifoldBPS`OrbifoldReport[
           OrbifoldBPS`Private`result$$, OrbifoldBPS`Private`notation$$, 
            OrbifoldBPS`Private`sector$$]}], 
         Style[OrbifoldBPS`Private`status$$, Gray]], StandardForm],
       ImageSizeCache->{199.25390625, {3.75, 12.}},
       TrackedSymbols:>{
        OrbifoldBPS`Private`result$$, OrbifoldBPS`Private`notation$$, 
         OrbifoldBPS`Private`sector$$, OrbifoldBPS`Private`family$$, 
         OrbifoldBPS`Private`k$$, OrbifoldBPS`Private`l$$, 
         OrbifoldBPS`Private`ax$$, OrbifoldBPS`Private`ay$$, 
         OrbifoldBPS`Private`az$$, OrbifoldBPS`Private`dmax$$}]}
    },
    BaseStyle->{FontFamily -> "Arial", FontSize -> 12},
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1.5}}}],
   "Column"],
  DynamicModuleValues:>{}]], "Output",
 CellChangeTimes->{4.002001069961227*^9, 4.002002361317087*^9, 
  4.0020024683131647`*^9, 4.0020025296814413`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"dfd8fd8f-3f35-443f-84d4-1d29c43e67af"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reproducible use without the controls", "Section",ExpressionUUID->"32dac234-271b-47e6-9149-3fcabc5c1826"],

Cell["\<\
Evaluate the definitions above, then evaluate these examples individually. In \
a kernel script, load the accompanying file with \
Get[\"BPS_spectrum_Submission.wl\"]. Exact integers and half-integers are \
required for the cutoff (use 9/2 rather than 4.5).\
\>", "Text",ExpressionUUID->"0bd35e36-6e97-4d11-a388-0405d55e2f17"],

Cell[BoxData[
 RowBox[{"result", "=", "OrbifoldCompute", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\"\<Cyclic\>\"", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", "5"}], 
  "]"}]], "Input",
 CellLabel->
  "In[114]:=",ExpressionUUID->"7089f96c-9291-4296-86e3-6c2a4a8b7c09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OrbifoldReport", "[", 
  RowBox[{"result", ",", "\"\<DO\>\"", ",", "\"\<All\>\""}], "]"}]], "Input",
 CellLabel->
  "In[114]:=",ExpressionUUID->"1e5f55a4-590f-4b31-8b39-767269718127"],

Cell[BoxData[
 RowBox[{"OrbifoldReport", "[", 
  RowBox[{"result", ",", "\<\"DO\"\>", ",", "\<\"All\"\>"}], "]"}]], "Output",\

 CellChangeTimes->{4.002002361399605*^9, 4.002002529942137*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"7e148fb0-4b18-4e42-bc38-bf474dde7f8a"]
}, Open  ]],

Cell["\<\
Scope: the source N = 4 tower starts at p=2. The output includes short and \
semishort N = 1 primaries, including enhanced-supersymmetry cases expressed \
in N = 1 language. Long multiplets are omitted. The index comparison is \
unrefined in flavor and truncated at the stated order.\
\>", "Text",ExpressionUUID->"de4b507e-a3f8-4154-9e1b-ddd03e8198f8"]
}, Open  ]]
}, Open  ]]
},
Saveable->True,
WindowSize->{1380, 765},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
WindowTitle->"Abelian orbifolds | BPS spectrum and index",
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c9cef7e2-b7e2-4cc3-a3b7-66291e60f470"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[632, 23, 104, 0, 96, "Title",ExpressionUUID->"6138075f-3e87-4c61-8575-8269b30a0e7a"],
Cell[739, 25, 389, 8, 83, "Subtitle",ExpressionUUID->"9b32242f-685b-4136-9435-f9740a4df33f"],
Cell[1131, 35, 944, 21, 55, "Text",ExpressionUUID->"5070425a-df41-404b-8b8a-26aa4b2de3b8"],
Cell[2078, 58, 197, 4, 37, "Text",ExpressionUUID->"c02a02dd-873d-4bec-a251-3d804dd39843"],
Cell[2278, 64, 190, 5, 33, "Text",ExpressionUUID->"9b5da472-08ae-4e4a-91a3-23630311fe55"],
Cell[2471, 71, 321, 5, 55, "Text",ExpressionUUID->"b50675d4-8f79-4268-a3aa-0b3f38c0c197"],
Cell[2795, 78, 661, 9, 77, "Text",ExpressionUUID->"cf62524b-704f-4152-bbd9-ddf710f316be"],
Cell[3459, 89, 333, 5, 55, "Text",ExpressionUUID->"c4ab0a43-6a4f-479e-a3e8-2288c3a19bbc"],
Cell[3795, 96, 371, 5, 55, "Text",ExpressionUUID->"b9d3c9fb-7721-4a13-91a2-56420958b34f"],
Cell[CellGroupData[{
Cell[4191, 105, 79, 0, 65, "Section",ExpressionUUID->"a8957dca-b809-4886-8d6d-5c5854ad0010"],
Cell[4273, 107, 305, 4, 55, "Text",ExpressionUUID->"10986a8c-a643-4d08-8577-60c604dbd3ae"],
Cell[4581, 113, 275, 4, 33, "Text",ExpressionUUID->"0aed1498-aaea-4995-b148-c039fdbb7380"],
Cell[4859, 119, 328, 6, 79, "Input",ExpressionUUID->"ca0a483f-5dc8-496e-98c3-acd6d0cdbc92",
 InitializationCell->True],
Cell[5190, 127, 154, 2, 45, "Input",ExpressionUUID->"e3d79919-385f-48c8-be9d-2eb1c36f3c5a",
 InitializationCell->True],
Cell[5347, 131, 317, 6, 45, "Input",ExpressionUUID->"6e8399c8-fafa-45ba-a927-02185b1e9d7a",
 InitializationCell->True],
Cell[5667, 139, 248, 5, 45, "Input",ExpressionUUID->"fb47ec69-7696-4103-9d58-d8f08204bc5b",
 InitializationCell->True],
Cell[5918, 146, 242, 5, 45, "Input",ExpressionUUID->"68e37cd6-814e-40d4-a0ca-ea8ec6bd9c52",
 InitializationCell->True],
Cell[6163, 153, 212, 5, 45, "Input",ExpressionUUID->"fcb83587-a3eb-4951-b6fa-84061fc06689",
 InitializationCell->True],
Cell[6378, 160, 182, 2, 45, "Input",ExpressionUUID->"628b73d5-2ef1-48e6-baca-500ef4891556",
 InitializationCell->True],
Cell[6563, 164, 202, 4, 45, "Input",ExpressionUUID->"8538abc2-7701-4d9d-b64d-c497c0416e39",
 InitializationCell->True],
Cell[6768, 170, 144, 2, 45, "Input",ExpressionUUID->"2698eec8-f579-4072-9285-b8a275f12f6e",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[6937, 176, 95, 0, 53, "Subsection",ExpressionUUID->"f5d9a18b-baf5-4e9e-8401-3ff8ab805b99"],
Cell[7035, 178, 158, 3, 33, "Text",ExpressionUUID->"79d35309-7aec-47bb-918b-6cb690308add"],
Cell[7196, 183, 866, 16, 198, "Input",ExpressionUUID->"4d8d9da6-ca13-4091-95b5-9b78b4973076",
 InitializationCell->True],
Cell[8065, 201, 467, 8, 45, "Input",ExpressionUUID->"cf91feb7-3bc3-4069-a7fc-7845fef97d1f",
 InitializationCell->True],
Cell[8535, 211, 247, 5, 45, "Input",ExpressionUUID->"f3a9db9f-9c2b-40c7-9a89-c682f1aa9990",
 InitializationCell->True],
Cell[8785, 218, 251, 5, 45, "Input",ExpressionUUID->"99132715-d19f-4f2c-94ad-f97dbcf6ab6d",
 InitializationCell->True],
Cell[9039, 225, 640, 11, 96, "Input",ExpressionUUID->"75ed5e18-bf36-4da0-b551-b70457059a07",
 InitializationCell->True],
Cell[9682, 238, 611, 10, 96, "Input",ExpressionUUID->"16d577ad-c874-452b-b7bd-245dfcbba627",
 InitializationCell->True],
Cell[10296, 250, 638, 11, 96, "Input",ExpressionUUID->"5d676874-9de9-44b2-8a00-19a760dad599",
 InitializationCell->True],
Cell[10937, 263, 514, 10, 79, "Input",ExpressionUUID->"516da33f-2d39-4788-a1c9-65c9cc0c0f3b",
 InitializationCell->True],
Cell[11454, 275, 527, 10, 79, "Input",ExpressionUUID->"37d77334-571c-48af-9609-fcd132b08190",
 InitializationCell->True],
Cell[11984, 287, 651, 12, 113, "Input",ExpressionUUID->"8fbacae6-bfd2-4c6b-8242-ad75914db01e",
 InitializationCell->True],
Cell[12638, 301, 670, 13, 113, "Input",ExpressionUUID->"bfe6bf75-b0e1-400b-8809-874223261ea7",
 InitializationCell->True],
Cell[13311, 316, 633, 11, 113, "Input",ExpressionUUID->"99dee010-2478-4a80-a2df-a82344c55a73",
 InitializationCell->True],
Cell[13947, 329, 219, 5, 45, "Input",ExpressionUUID->"88664831-7635-4d8b-ade9-4e7385df6899",
 InitializationCell->True],
Cell[14169, 336, 161, 2, 45, "Input",ExpressionUUID->"84dc2e64-50ca-4a4a-b56a-7f98736cf786",
 InitializationCell->True],
Cell[14333, 340, 159, 2, 45, "Input",ExpressionUUID->"41ad0c4e-d13b-4a14-acc2-43bf3bd2e3ca",
 InitializationCell->True],
Cell[14495, 344, 176, 2, 45, "Input",ExpressionUUID->"00e1cbb8-1e82-4a78-a72c-32c3a570663c",
 InitializationCell->True],
Cell[14674, 348, 169, 2, 45, "Input",ExpressionUUID->"424a1ab6-66da-4ed6-8568-c005fb33b753",
 InitializationCell->True],
Cell[14846, 352, 171, 2, 45, "Input",ExpressionUUID->"4672c931-35e0-4376-a889-aaf3a68367e2",
 InitializationCell->True],
Cell[15020, 356, 191, 3, 45, "Input",ExpressionUUID->"a1fbbeda-c77d-4cdd-a29a-3618476ce827",
 InitializationCell->True],
Cell[15214, 361, 167, 2, 45, "Input",ExpressionUUID->"8ec784e2-8bbb-47c0-9940-53d417a6d225",
 InitializationCell->True],
Cell[15384, 365, 167, 2, 45, "Input",ExpressionUUID->"2262bf72-cf3e-4289-8a52-e53f70968aa2",
 InitializationCell->True],
Cell[15554, 369, 256, 4, 33, "Text",ExpressionUUID->"1213949f-2c2f-47a8-8413-101e8697f0d2"],
Cell[15813, 375, 319, 7, 79, "Input",ExpressionUUID->"c67af84a-f074-49b7-b23f-99038fb583ae",
 InitializationCell->True],
Cell[16135, 384, 175, 2, 45, "Input",ExpressionUUID->"8c600c96-1abd-46a3-be22-4931b213dad0",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[16347, 391, 102, 0, 37, "Subsection",ExpressionUUID->"990c3b64-ec87-429b-814b-6a38fd8226d1"],
Cell[16452, 393, 206, 3, 33, "Text",ExpressionUUID->"bf6e2827-5b3d-49c2-9e2e-245582593fe6"],
Cell[16661, 398, 242, 5, 45, "Input",ExpressionUUID->"4b7e6cd9-4d25-489e-82ad-3c2230a3cf42",
 InitializationCell->True],
Cell[16906, 405, 293, 4, 55, "Text",ExpressionUUID->"6eeb0420-88e9-4a98-8862-51b82bac475b"],
Cell[17202, 411, 259, 5, 45, "Input",ExpressionUUID->"ce672a21-fd4f-436d-9b45-bb8f9bc92277",
 InitializationCell->True],
Cell[17464, 418, 248, 5, 45, "Input",ExpressionUUID->"91a2945c-8e5f-4258-a548-a152f27f8555",
 InitializationCell->True],
Cell[17715, 425, 212, 5, 45, "Input",ExpressionUUID->"986e06d3-81e2-421f-88ee-2d98d77572b6",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[17964, 435, 119, 0, 37, "Subsection",ExpressionUUID->"5a4ccb07-0860-40a5-a7fe-ed1aa62c82ed"],
Cell[18086, 437, 285, 4, 33, "Text",ExpressionUUID->"3db068b4-5275-49f9-aa60-6bc78b8c6e08"],
Cell[18374, 443, 267, 6, 45, "Input",ExpressionUUID->"ea9fb2ed-d3b2-4b4d-8b5b-fcbb50564fa8",
 InitializationCell->True],
Cell[18644, 451, 361, 6, 45, "Input",ExpressionUUID->"bf066276-9881-48c5-9e64-b5f8d4b4a9e8",
 InitializationCell->True],
Cell[19008, 459, 207, 4, 45, "Input",ExpressionUUID->"2911d789-0fc9-41f8-8428-5f52ecc607d0",
 InitializationCell->True],
Cell[19218, 465, 415, 6, 55, "Text",ExpressionUUID->"0931f07c-7844-4a75-8003-692647c57734"],
Cell[19636, 473, 903, 19, 249, "Input",ExpressionUUID->"ddfb865d-abd8-4f44-8efa-e22f91a9dcef",
 InitializationCell->True],
Cell[20542, 494, 203, 4, 45, "Input",ExpressionUUID->"6606f866-8b9a-4a49-9dd8-b0a46919e7d0",
 InitializationCell->True],
Cell[20748, 500, 186, 3, 33, "Text",ExpressionUUID->"d583cb53-2b53-4ecd-a2d1-532351bd145f"],
Cell[20937, 505, 227, 5, 62, "Input",ExpressionUUID->"05e12da8-e9d5-4c09-aa51-0e8b59048fc8",
 InitializationCell->True],
Cell[21167, 512, 204, 4, 45, "Input",ExpressionUUID->"41c1aaea-7465-44b8-84e5-f242d102a15f",
 InitializationCell->True],
Cell[21374, 518, 258, 4, 33, "Text",ExpressionUUID->"fe4d4c5e-00fd-4b05-9c5c-8a8c85a21c83"],
Cell[21635, 524, 372, 10, 130, "Input",ExpressionUUID->"0416dd40-1b5c-4954-af51-34166e94f095",
 InitializationCell->True],
Cell[22010, 536, 209, 5, 45, "Input",ExpressionUUID->"9ce50e86-cbfe-4865-8e49-cc9da8b3571c",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[22256, 546, 101, 0, 37, "Subsection",ExpressionUUID->"b1ec8841-b60b-4199-8bc9-546616f17567"],
Cell[22360, 548, 322, 5, 55, "Text",ExpressionUUID->"aeaf2d4a-cbc7-4fe8-8276-2a9789a219d3"],
Cell[22685, 555, 315, 7, 79, "Input",ExpressionUUID->"ffaf5b89-f2ff-4cee-b290-a5e57a7b2afb",
 InitializationCell->True],
Cell[23003, 564, 492, 7, 77, "Text",ExpressionUUID->"0b8cacb0-01ad-4d1f-821e-cc53607d42de"],
Cell[23498, 573, 1930, 40, 436, "Input",ExpressionUUID->"067d78e1-ee3c-43aa-b3a4-09f09608952d",
 InitializationCell->True],
Cell[25431, 615, 317, 5, 55, "Text",ExpressionUUID->"2e873a18-038c-4bac-b537-0238f7a28566"],
Cell[25751, 622, 161, 3, 45, "Input",ExpressionUUID->"ca02c3f7-8633-42c2-a679-5388b4f4fdb5",
 InitializationCell->True],
Cell[25915, 627, 494, 12, 113, "Input",ExpressionUUID->"c3cb7c40-69ca-4faa-ae07-1ad90d3fa380",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[26446, 644, 105, 0, 37, "Subsection",ExpressionUUID->"5a5e64d5-942a-4727-8647-71b37d0b3c6b"],
Cell[26554, 646, 252, 4, 33, "Text",ExpressionUUID->"024ec80b-132c-42ab-9930-dd31a34e1879"],
Cell[26809, 652, 254, 7, 45, "Input",ExpressionUUID->"f9ff3d8c-aa75-4830-a8d6-6c956d7e4289",
 InitializationCell->True],
Cell[27066, 661, 700, 14, 79, "Input",ExpressionUUID->"317f590c-b92b-4c12-a334-ac2c71238f8b",
 InitializationCell->True],
Cell[27769, 677, 352, 8, 45, "Input",ExpressionUUID->"dfaa213d-d3e9-4f60-aedb-63059255b0d0",
 InitializationCell->True],
Cell[28124, 687, 275, 4, 33, "Text",ExpressionUUID->"c63a559b-c1dc-47f5-90c2-537218000495"],
Cell[28402, 693, 854, 15, 62, "Input",ExpressionUUID->"740ff9d4-5913-438e-99fd-3d04671e3929",
 InitializationCell->True],
Cell[29259, 710, 348, 5, 55, "Text",ExpressionUUID->"0f614265-8ff8-40b1-a896-e0c7b0090f99"],
Cell[29610, 717, 1858, 32, 266, "Input",ExpressionUUID->"ee14262d-d9d0-499e-a6d6-8e5b210e733f",
 InitializationCell->True],
Cell[31471, 751, 283, 4, 33, "Text",ExpressionUUID->"9d6199be-66cc-46ce-9b03-904528b0a6a5"],
Cell[31757, 757, 3024, 54, 266, "Input",ExpressionUUID->"919320d1-d166-4b7c-8c3f-c5d2ac6782fd",
 InitializationCell->True],
Cell[34784, 813, 147, 3, 45, "Input",ExpressionUUID->"f246e963-beec-4248-95a6-e78532777687",
 InitializationCell->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[34980, 822, 90, 0, 51, "Section",ExpressionUUID->"42a0444e-c859-4184-815a-7dc054a11faa"],
Cell[CellGroupData[{
Cell[35095, 826, 147, 3, 29, "Input",ExpressionUUID->"2450ba73-b5b4-4ee9-b50b-09ed43c056f8"],
Cell[35245, 831, 8466, 178, 316, "Output",ExpressionUUID->"dfd8fd8f-3f35-443f-84d4-1d29c43e67af"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43760, 1015, 111, 0, 65, "Section",ExpressionUUID->"32dac234-271b-47e6-9149-3fcabc5c1826"],
Cell[43874, 1017, 336, 5, 55, "Text",ExpressionUUID->"0bd35e36-6e97-4d11-a388-0405d55e2f17"],
Cell[44213, 1024, 327, 9, 29, "Input",ExpressionUUID->"7089f96c-9291-4296-86e3-6c2a4a8b7c09"],
Cell[CellGroupData[{
Cell[44565, 1037, 207, 4, 29, "Input",ExpressionUUID->"1e5f55a4-590f-4b31-8b39-767269718127"],
Cell[44775, 1043, 274, 6, 33, "Output",ExpressionUUID->"7e148fb0-4b18-4e42-bc38-bf474dde7f8a"]
}, Open  ]],
Cell[45064, 1052, 362, 5, 55, "Text",ExpressionUUID->"de4b507e-a3f8-4154-9e1b-ddd03e8198f8"]
}, Open  ]]
}, Open  ]]
}
]
*)


